Effective bounds for adelic Galois representations attached to elliptic curves over the rationals

Given an elliptic curve $E$ defined over $\mathbb{Q}$ without complex multiplication, we provide an explicit sharp bound on the index of the image of the adelic representation $\rho_E$. In particular, if $\operatorname{h}_{\mathcal{F}}(E)$ is the stable Faltings height of $E$, we show that $[\operatorname{GL}_2(\widehat{\mathbb{Z}}) : \operatorname{Im}\rho_E]$ is bounded above by $10^{21} (\operatorname{h}_{\mathcal{F}}(E)+40)^{4.42}$, and, for $\operatorname{h}_{\mathcal{F}}(E)$ tending to infinity, by $\operatorname{h}_{\mathcal{F}}(E)^{3+o(1)}$. We also classify the possible (conjecturally non-existent) images of the representations $\rho_{E,p^n}$ whenever $\operatorname{Im}\rho_{E,p}$ is contained in the normaliser of a non-split Cartan. This result improves previous work of Zywina and Lombardo.

==> anc/cyc-index.m <==
/* This algorithm takes all the p-adic groups G which can occur as p-adic Galois 
   images for infinitely many elliptic curves E over Q and computes the index of the
   dervied subgroup S:=[G,G]. The group S is also the image of the absolute Galois 
   group of Q^ab, the maximal abelian extension of Q. This is done for the primes
   2, 3, 5. */
/* For p=3,5, the output shows, for every group G, the level of G, the index of G, 
   and the index of S (called cyc-index). For p=2, we compute two sets of indices: 
   the first is the set of the possible indices of S in the case in which the 
   elliptic curve E does not have a rational 2-isogeny, the second is the set of 
   possible indices of S when E has a rational 2-isogeny. */
/* The algorithm is used to prove Lemma 7.18 and Lemma 7.20 of the paper "Effective 
   bounds for adelic Galois representations attached to elliptic curves over the 
   rationals" */
/* To run the code, download the file GaloisImages.m from the article "Modular 
   curves of prime-power level with infinitely many rational points" by Sutherland 
   and Zywina and put it in the same folder as this file. The algorithm takes a
   little more than 10 minutes to carry out all the computations. */


// We upload the database of Sutherland and Zywina containing all the possible 
// subgroups of GL2(Z_p) generated by -I and by the image of the p-adic 
// representation associated to a rational non-CM elliptic curve. The set of these 
// groups is called "groups".
load "GaloisImages.m";

PossibleIndicesIsogeny := {};
PossibleIndicesNOIsogeny := {};

for p in [5,3,2] do
  
  "---------------------------";
  "We now study the case p =", p;
  "---------------------------";
  
  for Gdata in groups do  // "Gdata" are the data relative to a group G in "groups"
    
    N := Gdata[2];  // The level of the p-adic group G
    I := Gdata[3];  // The index of G in GL2(Z_p)
    g := Gdata[4];  // The genus of the modular curve relative to G
    gens := Gdata[5];  // A set of generators of G
    
    if N mod p eq 0 then  // We choose only the groups of p-power level
      
      Nprime := 2^(1-(p mod 2))*N^2;  // This is N^2 for N odd and 2N^2 for N even. 
                                      // This is the maximum level of the derived 
                                      // subgroup [G,G]
      GL2N := GL(2, Integers(N));
      GL2Np := GL(2, Integers(Nprime));
      
      gensN := { GL2N!g : g in gens };  // Generators of G modulo N
      G := sub<GL2N | gensN>;
      
      // We construct the set containing G and all the possible subgroups H of G
      // such that <H,-I> = G
      Subs := {G};
      for Hdata in Subgroups(G) do
        H := Hdata`subgroup;
        if #G/#H eq 2 and not GL2N!Matrix(Integers(N),2,2,[-1,0,0,-1]) in H then
          Subs := Subs join {H};
        end if;
      end for;
      
      map := hom< GL2Np -> GL2N | x :-> GL2N!x >; // Canonical projection from 
                                                  // GL2Np to GL2N
      K := Kernel(map);
      gens2 := Generators(K);
      
      for H in Subs do
        
        // We take the group Hlift as the counterimage of H through the 
        // canonical projection GL2Np -> GL2N
        gensHNp := { GL2Np!g : g in Generators(H) };
        Hlift := sub<GL2Np | gensHNp join gens2>;
          
        S := DerivedSubgroup(Hlift);  // This is the derived subgroup [G,G] at 
                                      // level Nprime
        SL2 := SL(2, Integers(Nprime));
        
        if p eq 2 then
          if I mod 3 eq 0 then
            PossibleIndicesIsogeny := PossibleIndicesIsogeny join {#SL2/#S};
          else
            PossibleIndicesNOIsogeny := PossibleIndicesNOIsogeny join {#SL2/#S};
          end if;
	else
          "Level:", N, ", Index:", I, ", cyc-index:", #SL2/#S;
        end if;
  
      end for;

    end if;
  end for;
end for;

"If E does not have any 2-isogeny the possible cyclotomic indices are:", PossibleIndicesNOIsogeny;
"If E has a 2-isogeny the possible cyclotomic indices are:", PossibleIndicesIsogeny;
